Oxygen abundance determination of B-type stars with the OI 7771-5A lines

Oxygen abundances of 34 B-type stars in the effective temperature range of Teff~10000-28000K with diversified rotational velocities (vesini~ 0-250km/s) were determined from the OI triplet lines at 7771-5A, with an aim to examine whether this OI feature can be a reliable abundance indicator for such high-temperature stars including rapid rotators. It revealed that the required non-LTE abundance correction is distinctly large (ranging from ~-0.6dex to ~-1.7dex) and its consideration is indispensable. On the condition that the non-LTE effect is taken into account, this triplet is a useful O abundance indicator (with a precision of <~0.2dex) up to Teff <~25000K, since its total equivalent width is sufficiently large (>~200mA). In contrast, it is not adequate for abundance derivation for stars at Teff >~25000K, where its strength rapidly drops down toward a hardly detectable level (except for sharp-lined stars) and its sensitivity to Teff or log g becomes considerably large. The resulting non-LTE oxygen abundances turned out to be almost normal (i.e., near-solar around ~8.7-8.8 within +/-~0.2dex) for most stars without any dependence upon projected rotational velocity as well as luminosity (or mass), which is consistent with the prediction of recent stellar evolution calculations.

==> anc/ncor7773_xi1.dat <==
t28g35m06xi1  1.0 -0.6  8.330  (   1.74)    7.76  8.328  8.991 -0.663
t28g35m03xi1  1.0 -0.3  8.630  (   3.39)   15.49  8.632  9.298 -0.666
t28g35p00xi1  1.0  0.0  8.930  (   6.76)   30.20  8.933  9.607 -0.674
t28g35p03xi1  1.0 +0.3  9.230  (  13.18)   57.54  9.235  9.930 -0.695
t28g40m06xi1  1.0 -0.6  8.330  (   8.13)   25.12  8.326  8.844 -0.518
t28g40m03xi1  1.0 -0.3  8.630  (  15.85)   47.86  8.627  9.167 -0.540
t28g40p00xi1  1.0  0.0  8.930  (  30.20)   89.13  8.935  9.524 -0.589
t28g40p03xi1  1.0 +0.3  9.230  (  53.70)  151.36  9.225  9.915 -0.690
t28g45m06xi1  1.0 -0.6  8.330  (  16.98)   38.02  8.326  8.718 -0.392
t28g45m03xi1  1.0 -0.3  8.630  (  31.62)   70.79  8.631  9.060 -0.429
t28g45p00xi1  1.0  0.0  8.930  (  56.23)  123.03  8.928  9.433 -0.505
t28g45p03xi1  1.0 +0.3  9.230  (  93.33)  199.53  9.231  9.881 -0.650
t26g30m06xi1  1.0 -0.6  8.330  (   0.81)    7.08  8.333  9.258 -0.925
t26g30m03xi1  1.0 -0.3  8.630  (   1.62)   13.80  8.626  9.538 -0.912
t26g30p00xi1  1.0  0.0  8.930  (   3.24)   26.92  8.925  9.823 -0.898
t26g30p03xi1  1.0 +0.3  9.230  (   6.61)   52.48  9.234 10.131 -0.897
t26g35m06xi1  1.0 -0.6  8.330  (  10.96)   43.65  8.335  8.984 -0.649
t26g35m03xi1  1.0 -0.3  8.630  (  21.38)   79.43  8.624  9.316 -0.692
t26g35p00xi1  1.0  0.0  8.930  (  38.90)  141.25  8.929  9.723 -0.794
t26g35p03xi1  1.0 +0.3  9.230  (  69.18)  229.09  9.225 10.223 -0.998
t26g40m06xi1  1.0 -0.6  8.330  (  24.55)   64.57  8.332  8.839 -0.507
t26g40m03xi1  1.0 -0.3  8.630  (  44.67)  114.82  8.633  9.222 -0.589
t26g40p00xi1  1.0  0.0  8.930  (  75.86)  190.55  8.936  9.687 -0.751
t26g40p03xi1  1.0 +0.3  9.230  ( 114.82)  288.40  9.237 10.247 -1.010
t26g45m06xi1  1.0 -0.6  8.330  (  34.67)   66.07  8.325  8.689 -0.364
t26g45m03xi1  1.0 -0.3  8.630  (  60.26)  114.82  8.625  9.067 -0.442
t26g45p00xi1  1.0  0.0  8.930  (  95.50)  186.21  8.930  9.515 -0.585
t26g45p03xi1  1.0 +0.3  9.230  ( 138.04)  275.42  9.229 10.025 -0.796
t24g30m06xi1  1.0 -0.6  8.330  (  10.47)   60.26  8.332  9.157 -0.825
t24g30m03xi1  1.0 -0.3  8.630  (  20.42)  109.65  8.630  9.524 -0.894
t24g30p00xi1  1.0  0.0  8.930  (  38.90)  186.21  8.925  9.982 -1.057
t24g30p03xi1  1.0 +0.3  9.230  (  69.18)  295.12  9.232 10.604 -1.372
t24g35m06xi1  1.0 -0.6  8.330  (  31.62)   97.72  8.330  8.983 -0.653
t24g35m03xi1  1.0 -0.3  8.630  (  56.23)  165.96  8.627  9.433 -0.806
t24g35p00xi1  1.0  0.0  8.930  (  91.20)  263.03  8.933 10.009 -1.076
t24g35p03xi1  1.0 +0.3  9.230  ( 134.90)  371.54  9.220 10.632 -1.412
t24g40m06xi1  1.0 -0.6  8.330  (  44.67)   97.72  8.326  8.824 -0.498
t24g40m03xi1  1.0 -0.3  8.630  (  74.13)  162.18  8.623  9.264 -0.641
t24g40p00xi1  1.0  0.0  8.930  ( 112.20)  251.19  8.928  9.805 -0.877
t24g40p03xi1  1.0 +0.3  9.230  ( 158.49)  354.81  9.225 10.396 -1.171
t24g45m06xi1  1.0 -0.6  8.330  (  51.29)   91.20  8.335  8.704 -0.369
t24g45m03xi1  1.0 -0.3  8.630  (  81.28)  147.91  8.625  9.106 -0.481
t24g45p00xi1  1.0  0.0  8.930  ( 123.03)  229.09  8.936  9.610 -0.674
t24g45p03xi1  1.0 +0.3  9.230  ( 165.96)  323.59  9.236 10.147 -0.911
t22g30m06xi1  1.0 -0.6  8.330  (  37.15)  138.04  8.332  9.182 -0.850
t22g30m03xi1  1.0 -0.3  8.630  (  64.57)  223.87  8.625  9.715 -1.090
t22g30p00xi1  1.0  0.0  8.930  ( 102.33)  338.84  8.933 10.394 -1.461
t22g30p03xi1  1.0 +0.3  9.230  ( 144.54)  457.09  9.219 11.069 -1.850
t22g35m06xi1  1.0 -0.6  8.330  (  54.95)  138.04  8.326  9.004 -0.678
t22g35m03xi1  1.0 -0.3  8.630  (  87.10)  223.87  8.635  9.558 -0.923
t22g35p00xi1  1.0  0.0  8.930  ( 125.89)  323.59  8.922 10.163 -1.241
t22g35p03xi1  1.0 +0.3  9.230  ( 173.78)  446.68  9.240 10.855 -1.615
t22g40m06xi1  1.0 -0.6  8.330  (  61.66)  125.89  8.328  8.857 -0.529
t22g40m03xi1  1.0 -0.3  8.630  (  95.50)  199.53  8.625  9.351 -0.726
t22g40p00xi1  1.0  0.0  8.930  ( 134.90)  295.12  8.931  9.945 -1.014
t22g40p03xi1  1.0 +0.3  9.230  ( 181.97)  398.11  9.219 10.527 -1.308
t22g45m06xi1  1.0 -0.6  8.330  (  66.07)  112.20  8.328  8.721 -0.393
t22g45m03xi1  1.0 -0.3  8.630  ( 100.00)  177.83  8.629  9.175 -0.546
t22g45p00xi1  1.0  0.0  8.930  ( 141.25)  263.03  8.935  9.710 -0.775
t22g45p03xi1  1.0 +0.3  9.230  ( 186.21)  354.81  9.219 10.229 -1.010
t20g30m06xi1  1.0 -0.6  8.330  (  64.57)  186.21  8.324  9.238 -0.914
t20g30m03xi1  1.0 -0.3  8.630  ( 100.00)  288.40  8.631  9.890 -1.259
t20g30p00xi1  1.0  0.0  8.930  ( 141.25)  407.38  8.936 10.611 -1.675
t20g30p03xi1  1.0 +0.3  9.230  ( 186.21)  524.81  9.223 11.246 -2.023
t20g35m06xi1  1.0 -0.6  8.330  (  74.13)  173.78  8.332  9.087 -0.755
t20g35m03xi1  1.0 -0.3  8.630  ( 109.65)  263.03  8.626  9.677 -1.051
t20g35p00xi1  1.0  0.0  8.930  ( 151.36)  371.54  8.928 10.348 -1.420
t20g35p03xi1  1.0 +0.3  9.230  ( 194.98)  489.78  9.232 10.978 -1.746
t20g40m06xi1  1.0 -0.6  8.330  (  79.43)  154.88  8.330  8.914 -0.584
t20g40m03xi1  1.0 -0.3  8.630  ( 114.82)  234.42  8.623  9.450 -0.827
t20g40p00xi1  1.0  0.0  8.930  ( 158.49)  331.13  8.919 10.056 -1.137
t20g40p03xi1  1.0 +0.3  9.230  ( 199.53)  446.68  9.239 10.676 -1.437
t20g45m06xi1  1.0 -0.6  8.330  (  83.18)  138.04  8.330  8.760 -0.430
t20g45m03xi1  1.0 -0.3  8.630  ( 120.23)  208.93  8.625  9.241 -0.616
t20g45p00xi1  1.0  0.0  8.930  ( 162.18)  295.12  8.920  9.782 -0.862
t20g45p03xi1  1.0 +0.3  9.230  ( 208.93)  398.11  9.230 10.339 -1.109
t18g30m06xi1  1.0 -0.6  8.330  (  87.10)  234.42  8.338  9.386 -1.048
t18g30m03xi1  1.0 -0.3  8.630  ( 125.89)  338.84  8.631 10.067 -1.436
t18g30p00xi1  1.0  0.0  8.930  ( 165.96)  457.09  8.931 10.770 -1.839
t18g30p03xi1  1.0 +0.3  9.230  ( 213.80)  575.44  9.226 11.338 -2.112
t18g35m06xi1  1.0 -0.6  8.330  (  95.50)  213.80  8.338  9.188 -0.850
t18g35m03xi1  1.0 -0.3  8.630  ( 134.90)  309.03  8.629  9.817 -1.188
t18g35p00xi1  1.0  0.0  8.930  ( 177.83)  416.87  8.922 10.461 -1.539
t18g35p03xi1  1.0 +0.3  9.230  ( 218.78)  537.03  9.234 11.035 -1.801
t18g40m06xi1  1.0 -0.6  8.330  ( 100.00)  190.55  8.334  8.984 -0.650
t18g40m03xi1  1.0 -0.3  8.630  ( 141.25)  275.42  8.623  9.548 -0.925
t18g40p00xi1  1.0  0.0  8.930  ( 181.97)  380.19  8.932 10.178 -1.246
t18g40p03xi1  1.0 +0.3  9.230  ( 229.09)  489.78  9.232 10.705 -1.473
t18g45m06xi1  1.0 -0.6  8.330  ( 102.33)  169.82  8.333  8.808 -0.475
t18g45m03xi1  1.0 -0.3  8.630  ( 144.54)  245.47  8.622  9.308 -0.686
t18g45p00xi1  1.0  0.0  8.930  ( 186.21)  338.84  8.926  9.867 -0.941
t18g45p03xi1  1.0 +0.3  9.230  ( 234.42)  446.68  9.242 10.394 -1.152
t16g30m06xi1  1.0 -0.6  8.330  ( 114.82)  281.84  8.330  9.484 -1.154
t16g30m03xi1  1.0 -0.3  8.630  ( 154.88)  389.05  8.620 10.159 -1.539
t16g30p00xi1  1.0  0.0  8.930  ( 199.53)  512.86  8.937 10.821 -1.884
t16g30p03xi1  1.0 +0.3  9.230  ( 245.47)  630.96  9.241 11.294 -2.053
t16g35m06xi1  1.0 -0.6  8.330  ( 120.23)  257.04  8.333  9.266 -0.933
t16g35m03xi1  1.0 -0.3  8.630  ( 162.18)  363.08  8.642  9.935 -1.293
t16g35p00xi1  1.0  0.0  8.930  ( 208.93)  467.74  8.922 10.496 -1.574
t16g35p03xi1  1.0 +0.3  9.230  ( 251.19)  588.84  9.242 10.993 -1.751
t16g40m06xi1  1.0 -0.6  8.330  ( 125.89)  229.09  8.326  9.036 -0.710
t16g40m03xi1  1.0 -0.3  8.630  ( 169.82)  323.59  8.629  9.637 -1.008
t16g40p00xi1  1.0  0.0  8.930  ( 213.80)  426.58  8.925 10.199 -1.274
t16g40p03xi1  1.0 +0.3  9.230  ( 257.04)  537.03  9.227 10.666 -1.439
t16g45m06xi1  1.0 -0.6  8.330  ( 128.82)  208.93  8.337  8.864 -0.527
t16g45m03xi1  1.0 -0.3  8.630  ( 173.78)  295.12  8.641  9.404 -0.763
t16g45p00xi1  1.0  0.0  8.930  ( 218.78)  389.05  8.932  9.918 -0.986
t16g45p03xi1  1.0 +0.3  9.230  ( 269.15)  489.78  9.222 10.353 -1.131
t14g30m06xi1  1.0 -0.6  8.330  ( 151.36)  338.84  8.334  9.573 -1.239
t14g30m03xi1  1.0 -0.3  8.630  ( 194.98)  446.68  8.623 10.200 -1.577
t14g30p00xi1  1.0  0.0  8.930  ( 239.88)  562.34  8.926 10.747 -1.821
t14g30p03xi1  1.0 +0.3  9.230  ( 281.84)  676.08  9.232 11.148 -1.916
t14g35m06xi1  1.0 -0.6  8.330  ( 158.49)  309.03  8.331  9.326 -0.995
t14g35m03xi1  1.0 -0.3  8.630  ( 204.17)  416.87  8.636  9.959 -1.323
t14g35p00xi1  1.0  0.0  8.930  ( 245.47)  524.81  8.928 10.474 -1.546
t14g35p03xi1  1.0 +0.3  9.230  ( 295.12)  630.96  9.217 10.860 -1.643
t14g40m06xi1  1.0 -0.6  8.330  ( 162.18)  281.84  8.332  9.101 -0.769
t14g40m03xi1  1.0 -0.3  8.630  ( 208.93)  380.19  8.633  9.683 -1.050
t14g40p00xi1  1.0  0.0  8.930  ( 257.04)  489.78  8.942 10.213 -1.271
t14g40p03xi1  1.0 +0.3  9.230  ( 302.00)  588.84  9.217 10.578 -1.361
t14g45m06xi1  1.0 -0.6  8.330  ( 165.96)  257.04  8.329  8.895 -0.566
t14g45m03xi1  1.0 -0.3  8.630  ( 213.80)  346.74  8.629  9.422 -0.793
t14g45p00xi1  1.0  0.0  8.930  ( 263.03)  446.68  8.929  9.914 -0.985
t14g45p03xi1  1.0 +0.3  9.230  ( 316.23)  549.54  9.223 10.300 -1.077
t12g30m06xi1  1.0 -0.6  8.330  ( 204.17)  407.38  8.331  9.574 -1.243
t12g30m03xi1  1.0 -0.3  8.630  ( 251.19)  512.86  8.620 10.135 -1.515
t12g30p00xi1  1.0  0.0  8.930  ( 302.00)  630.96  8.944 10.627 -1.683
t12g30p03xi1  1.0 +0.3  9.230  ( 346.74)  724.44  9.216 10.923 -1.707
t12g35m06xi1  1.0 -0.6  8.330  ( 213.80)  380.19  8.334  9.352 -1.018
t12g35m03xi1  1.0 -0.3  8.630  ( 263.03)  489.78  8.645  9.935 -1.290
t12g35p00xi1  1.0  0.0  8.930  ( 309.03)  588.84  8.922 10.352 -1.430
t12g35p03xi1  1.0 +0.3  9.230  ( 363.08)  691.83  9.218 10.683 -1.465
t12g40m06xi1  1.0 -0.6  8.330  ( 218.78)  346.74  8.319  9.106 -0.787
t12g40m03xi1  1.0 -0.3  8.630  ( 269.15)  446.68  8.619  9.645 -1.026
t12g40p00xi1  1.0  0.0  8.930  ( 316.23)  549.54  8.913 10.087 -1.174
t12g40p03xi1  1.0 +0.3  9.230  ( 371.54)  660.69  9.232 10.448 -1.216
t12g45m06xi1  1.0 -0.6  8.330  ( 223.87)  323.59  8.333  8.926 -0.593
t12g45m03xi1  1.0 -0.3  8.630  ( 275.42)  416.87  8.630  9.420 -0.790
t12g45p00xi1  1.0  0.0  8.930  ( 323.59)  524.81  8.947  9.873 -0.926
t12g45p03xi1  1.0 +0.3  9.230  ( 380.19)  630.96  9.248 10.206 -0.958
t10g30m06xi1  1.0 -0.6  8.330  ( 281.84)  478.63  8.326  9.479 -1.153
t10g30m03xi1  1.0 -0.3  8.630  ( 331.13)  588.84  8.649 10.000 -1.351
t10g30p00xi1  1.0  0.0  8.930  ( 380.19)  676.08  8.910 10.318 -1.408
t10g30p03xi1  1.0 +0.3  9.230  ( 436.52)  776.25  9.224 10.601 -1.377
t10g35m06xi1  1.0 -0.6  8.330  ( 281.84)  446.68  8.336  9.282 -0.946
t10g35m03xi1  1.0 -0.3  8.630  ( 331.13)  549.54  8.641  9.765 -1.124
t10g35p00xi1  1.0  0.0  8.930  ( 380.19)  645.65  8.926 10.112 -1.186
t10g35p03xi1  1.0 +0.3  9.230  ( 436.52)  741.31  9.216 10.379 -1.163
t10g40m06xi1  1.0 -0.6  8.330  ( 281.84)  407.38  8.320  9.044 -0.724
t10g40m03xi1  1.0 -0.3  8.630  ( 331.13)  512.86  8.640  9.531 -0.891
t10g40p00xi1  1.0  0.0  8.930  ( 389.05)  616.60  8.945  9.895 -0.950
t10g40p03xi1  1.0 +0.3  9.230  ( 446.68)  707.95  9.208 10.147 -0.939
t10g45m06xi1  1.0 -0.6  8.330  ( 281.84)  380.19  8.330  8.865 -0.535
t10g45m03xi1  1.0 -0.3  8.630  ( 331.13)  478.63  8.637  9.301 -0.664
t10g45p00xi1  1.0  0.0  8.930  ( 398.11)  575.44  8.918  9.640 -0.722
t10g45p03xi1  1.0 +0.3  9.230  ( 457.09)  691.83  9.232  9.953 -0.721
t09g30m06xi1  1.0 -0.6  8.330  ( 316.23)  501.19  8.329  9.373 -1.044
t09g30m03xi1  1.0 -0.3  8.630  ( 363.08)  602.56  8.636  9.816 -1.180
t09g30p00xi1  1.0  0.0  8.930  ( 416.87)  691.83  8.911 10.116 -1.205
t09g30p03xi1  1.0 +0.3  9.230  ( 467.74)  794.33  9.238 10.386 -1.148
t09g35m06xi1  1.0 -0.6  8.330  ( 309.03)  467.74  8.333  9.181 -0.848
t09g35m03xi1  1.0 -0.3  8.630  ( 363.08)  562.34  8.619  9.590 -0.971
t09g35p00xi1  1.0  0.0  8.930  ( 416.87)  660.69  8.917  9.922 -1.005
t09g35p03xi1  1.0 +0.3  9.230  ( 478.63)  758.58  9.211 10.180 -0.969
t09g40m06xi1  1.0 -0.6  8.330  ( 309.03)  436.52  8.344  9.001 -0.657
t09g40m03xi1  1.0 -0.3  8.630  ( 363.08)  524.81  8.613  9.375 -0.762
t09g40p00xi1  1.0  0.0  8.930  ( 416.87)  630.96  8.924  9.730 -0.806
t09g40p03xi1  1.0 +0.3  9.230  ( 489.78)  741.31  9.234 10.014 -0.780
t09g45m06xi1  1.0 -0.6  8.330  ( 302.00)  398.11  8.327  8.796 -0.469
t09g45m03xi1  1.0 -0.3  8.630  ( 363.08)  501.19  8.644  9.217 -0.573
t09g45p00xi1  1.0  0.0  8.930  ( 426.58)  602.56  8.929  9.543 -0.614
t09g45p03xi1  1.0 +0.3  9.230  ( 501.19)  724.44  9.245  9.849 -0.604


==> anc/ncor7773_xi3.dat <==
t28g35m06xi3  3.0 -0.6  8.330  (   1.74)    7.94  8.333  8.996 -0.663
t28g35m03xi3  3.0 -0.3  8.630  (   3.47)   15.49  8.630  9.296 -0.666
t28g35p00xi3  3.0  0.0  8.930  (   6.76)   30.20  8.930  9.602 -0.672
t28g35p03xi3  3.0 +0.3  9.230  (  13.49)   57.54  9.229  9.917 -0.688
t28g40m06xi3  3.0 -0.6  8.330  (   8.32)   25.70  8.334  8.849 -0.515
t28g40m03xi3  3.0 -0.3  8.630  (  16.22)   48.98  8.632  9.167 -0.535
t28g40p00xi3  3.0  0.0  8.930  (  30.20)   91.20  8.935  9.511 -0.576
t28g40p03xi3  3.0 +0.3  9.230  (  54.95)  158.49  9.230  9.894 -0.664
t28g45m06xi3  3.0 -0.6  8.330  (  17.38)   38.90  8.331  8.719 -0.388
t28g45m03xi3  3.0 -0.3  8.630  (  32.36)   72.44  8.631  9.051 -0.420
t28g45p00xi3  3.0  0.0  8.930  (  58.88)  128.82  8.935  9.421 -0.486
t28g45p03xi3  3.0 +0.3  9.230  (  97.72)  208.93  9.226  9.837 -0.611
t26g30m06xi3  3.0 -0.6  8.330  (   0.81)    7.08  8.332  9.260 -0.928
t26g30m03xi3  3.0 -0.3  8.630  (   1.62)   14.13  8.634  9.549 -0.915
t26g30p00xi3  3.0  0.0  8.930  (   3.24)   27.54  8.932  9.833 -0.901
t26g30p03xi3  3.0 +0.3  9.230  (   6.61)   52.48  9.229 10.124 -0.895
t26g35m06xi3  3.0 -0.6  8.330  (  10.96)   43.65  8.330  8.973 -0.643
t26g35m03xi3  3.0 -0.3  8.630  (  21.38)   81.28  8.626  9.306 -0.680
t26g35p00xi3  3.0  0.0  8.930  (  39.81)  147.91  8.935  9.703 -0.768
t26g35p03xi3  3.0 +0.3  9.230  (  70.79)  245.47  9.235 10.185 -0.950
t26g40m06xi3  3.0 -0.6  8.330  (  25.12)   66.07  8.334  8.830 -0.496
t26g40m03xi3  3.0 -0.3  8.630  (  45.71)  117.49  8.628  9.193 -0.565
t26g40p00xi3  3.0  0.0  8.930  (  77.62)  199.53  8.933  9.639 -0.706
t26g40p03xi3  3.0 +0.3  9.230  ( 123.03)  309.03  9.235 10.178 -0.943
t26g45m06xi3  3.0 -0.6  8.330  (  35.48)   67.61  8.325  8.677 -0.352
t26g45m03xi3  3.0 -0.3  8.630  (  61.66)  120.23  8.630  9.052 -0.422
t26g45p00xi3  3.0  0.0  8.930  ( 102.33)  194.98  8.923  9.467 -0.544
t26g45p03xi3  3.0 +0.3  9.230  ( 151.36)  295.12  9.223  9.964 -0.741
t24g30m06xi3  3.0 -0.6  8.330  (  10.47)   61.66  8.336  9.154 -0.818
t24g30m03xi3  3.0 -0.3  8.630  (  20.42)  112.20  8.629  9.501 -0.872
t24g30p00xi3  3.0  0.0  8.930  (  39.81)  194.98  8.927  9.936 -1.009
t24g30p03xi3  3.0 +0.3  9.230  (  70.79)  316.23  9.233 10.525 -1.292
t24g35m06xi3  3.0 -0.6  8.330  (  32.36)  100.00  8.327  8.958 -0.631
t24g35m03xi3  3.0 -0.3  8.630  (  57.54)  173.78  8.627  9.390 -0.763
t24g35p00xi3  3.0  0.0  8.930  (  95.50)  281.84  8.934  9.941 -1.007
t24g35p03xi3  3.0 +0.3  9.230  ( 144.54)  407.38  9.224 10.555 -1.331
t24g40m06xi3  3.0 -0.6  8.330  (  45.71)  102.33  8.333  8.811 -0.478
t24g40m03xi3  3.0 -0.3  8.630  (  77.62)  173.78  8.634  9.241 -0.607
t24g40p00xi3  3.0  0.0  8.930  ( 120.23)  269.15  8.926  9.739 -0.813
t24g40p03xi3  3.0 +0.3  9.230  ( 173.78)  389.05  9.225 10.327 -1.102
t24g45m06xi3  3.0 -0.6  8.330  (  52.48)   93.33  8.328  8.676 -0.348
t24g45m03xi3  3.0 -0.3  8.630  (  87.10)  158.49  8.635  9.088 -0.453
t24g45p00xi3  3.0  0.0  8.930  ( 131.83)  245.47  8.933  9.555 -0.622
t24g45p03xi3  3.0 +0.3  9.230  ( 181.97)  354.81  9.236 10.094 -0.858
t22g30m06xi3  3.0 -0.6  8.330  (  38.02)  141.25  8.325  9.130 -0.805
t22g30m03xi3  3.0 -0.3  8.630  (  67.61)  239.88  8.632  9.658 -1.026
t22g30p00xi3  3.0  0.0  8.930  ( 107.15)  363.08  8.922 10.272 -1.350
t22g30p03xi3  3.0 +0.3  9.230  ( 158.49)  512.86  9.230 10.999 -1.769
t22g35m06xi3  3.0 -0.6  8.330  (  57.54)  144.54  8.328  8.965 -0.637
t22g35m03xi3  3.0 -0.3  8.630  (  93.33)  239.88  8.637  9.493 -0.856
t22g35p00xi3  3.0  0.0  8.930  ( 138.04)  354.81  8.926 10.083 -1.157
t22g35p03xi3  3.0 +0.3  9.230  ( 190.55)  489.78  9.222 10.739 -1.517
t22g40m06xi3  3.0 -0.6  8.330  (  64.57)  131.83  8.328  8.822 -0.494
t22g40m03xi3  3.0 -0.3  8.630  ( 102.33)  213.80  8.627  9.296 -0.669
t22g40p00xi3  3.0  0.0  8.930  ( 147.91)  323.59  8.934  9.876 -0.942
t22g40p03xi3  3.0 +0.3  9.230  ( 199.53)  446.68  9.228 10.479 -1.251
t22g45m06xi3  3.0 -0.6  8.330  (  69.18)  117.49  8.328  8.693 -0.365
t22g45m03xi3  3.0 -0.3  8.630  ( 107.15)  190.55  8.629  9.131 -0.502
t22g45p00xi3  3.0  0.0  8.930  ( 154.88)  288.40  8.938  9.658 -0.720
t22g45p03xi3  3.0 +0.3  9.230  ( 208.93)  398.11  9.229 10.198 -0.969
t20g30m06xi3  3.0 -0.6  8.330  (  67.61)  199.53  8.332  9.183 -0.851
t20g30m03xi3  3.0 -0.3  8.630  ( 107.15)  309.03  8.622  9.771 -1.149
t20g30p00xi3  3.0  0.0  8.930  ( 154.88)  446.68  8.923 10.473 -1.550
t20g30p03xi3  3.0 +0.3  9.230  ( 208.93)  602.56  9.238 11.211 -1.973
t20g35m06xi3  3.0 -0.6  8.330  (  77.62)  181.97  8.324  9.010 -0.686
t20g35m03xi3  3.0 -0.3  8.630  ( 120.23)  288.40  8.633  9.601 -0.968
t20g35p00xi3  3.0  0.0  8.930  ( 169.82)  416.87  8.936 10.274 -1.338
t20g35p03xi3  3.0 +0.3  9.230  ( 218.78)  549.54  9.220 10.902 -1.682
t20g40m06xi3  3.0 -0.6  8.330  (  83.18)  165.96  8.335  8.873 -0.538
t20g40m03xi3  3.0 -0.3  8.630  ( 125.89)  257.04  8.630  9.389 -0.759
t20g40p00xi3  3.0  0.0  8.930  ( 173.78)  371.54  8.930  9.997 -1.067
t20g40p03xi3  3.0 +0.3  9.230  ( 229.09)  501.19  9.229 10.616 -1.387
t20g45m06xi3  3.0 -0.6  8.330  (  89.13)  147.91  8.334  8.730 -0.396
t20g45m03xi3  3.0 -0.3  8.630  ( 131.83)  229.09  8.632  9.196 -0.564
t20g45p00xi3  3.0  0.0  8.930  ( 181.97)  331.13  8.931  9.740 -0.809
t20g45p03xi3  3.0 +0.3  9.230  ( 234.42)  446.68  9.225 10.293 -1.068
t18g30m06xi3  3.0 -0.6  8.330  (  93.33)  251.19  8.332  9.277 -0.945
t18g30m03xi3  3.0 -0.3  8.630  ( 138.04)  371.54  8.622  9.928 -1.306
t18g30p00xi3  3.0  0.0  8.930  ( 190.55)  512.86  8.920 10.649 -1.729
t18g30p03xi3  3.0 +0.3  9.230  ( 245.47)  660.69  9.217 11.298 -2.081
t18g35m06xi3  3.0 -0.6  8.330  ( 102.33)  229.09  8.331  9.092 -0.761
t18g35m03xi3  3.0 -0.3  8.630  ( 147.91)  338.84  8.621  9.694 -1.073
t18g35p00xi3  3.0  0.0  8.930  ( 199.53)  478.63  8.937 10.408 -1.471
t18g35p03xi3  3.0 +0.3  9.230  ( 251.19)  616.60  9.227 11.006 -1.779
t18g40m06xi3  3.0 -0.6  8.330  ( 109.65)  204.17  8.328  8.909 -0.581
t18g40m03xi3  3.0 -0.3  8.630  ( 154.88)  309.03  8.635  9.486 -0.851
t18g40p00xi3  3.0  0.0  8.930  ( 208.93)  426.58  8.926 10.089 -1.163
t18g40p03xi3  3.0 +0.3  9.230  ( 263.03)  562.34  9.229 10.685 -1.456
t18g45m06xi3  3.0 -0.6  8.330  ( 112.20)  181.97  8.326  8.750 -0.424
t18g45m03xi3  3.0 -0.3  8.630  ( 162.18)  275.42  8.635  9.265 -0.630
t18g45p00xi3  3.0  0.0  8.930  ( 213.80)  380.19  8.922  9.800 -0.878
t18g45p03xi3  3.0 +0.3  9.230  ( 269.15)  501.19  9.217 10.340 -1.123
t16g30m06xi3  3.0 -0.6  8.330  ( 125.89)  309.03  8.324  9.358 -1.034
t16g30m03xi3  3.0 -0.3  8.630  ( 177.83)  446.68  8.633 10.073 -1.440
t16g30p00xi3  3.0  0.0  8.930  ( 229.09)  588.84  8.925 10.733 -1.808
t16g30p03xi3  3.0 +0.3  9.230  ( 288.40)  741.31  9.233 11.304 -2.071
t16g35m06xi3  3.0 -0.6  8.330  ( 134.90)  281.84  8.327  9.156 -0.829
t16g35m03xi3  3.0 -0.3  8.630  ( 186.21)  407.38  8.633  9.813 -1.180
t16g35p00xi3  3.0  0.0  8.930  ( 239.88)  549.54  8.941 10.475 -1.534
t16g35p03xi3  3.0 +0.3  9.230  ( 295.12)  691.83  9.238 11.008 -1.770
t16g40m06xi3  3.0 -0.6  8.330  ( 141.25)  251.19  8.322  8.949 -0.627
t16g40m03xi3  3.0 -0.3  8.630  ( 190.55)  363.08  8.624  9.537 -0.913
t16g40p00xi3  3.0  0.0  8.930  ( 245.47)  489.78  8.921 10.141 -1.220
t16g40p03xi3  3.0 +0.3  9.230  ( 302.00)  630.96  9.231 10.685 -1.454
t16g45m06xi3  3.0 -0.6  8.330  ( 144.54)  229.09  8.332  8.796 -0.464
t16g45m03xi3  3.0 -0.3  8.630  ( 199.53)  331.13  8.637  9.326 -0.689
t16g45p00xi3  3.0  0.0  8.930  ( 257.04)  446.68  8.933  9.873 -0.940
t16g45p03xi3  3.0 +0.3  9.230  ( 309.03)  575.44  9.233 10.378 -1.145
t14g30m06xi3  3.0 -0.6  8.330  ( 169.82)  380.19  8.324  9.430 -1.106
t14g30m03xi3  3.0 -0.3  8.630  ( 229.09)  524.81  8.634 10.127 -1.493
t14g30p00xi3  3.0  0.0  8.930  ( 281.84)  676.08  8.942 10.751 -1.809
t14g30p03xi3  3.0 +0.3  9.230  ( 338.84)  812.83  9.224 11.191 -1.967
t14g35m06xi3  3.0 -0.6  8.330  ( 177.83)  346.74  8.323  9.202 -0.879
t14g35m03xi3  3.0 -0.3  8.630  ( 234.42)  478.63  8.625  9.846 -1.221
t14g35p00xi3  3.0  0.0  8.930  ( 295.12)  616.60  8.919 10.430 -1.511
t14g35p03xi3  3.0 +0.3  9.230  ( 354.81)  758.58  9.217 10.903 -1.686
t14g40m06xi3  3.0 -0.6  8.330  ( 186.21)  316.23  8.325  8.998 -0.673
t14g40m03xi3  3.0 -0.3  8.630  ( 245.47)  436.52  8.626  9.588 -0.962
t14g40p00xi3  3.0  0.0  8.930  ( 302.00)  575.44  8.938 10.181 -1.243
t14g40p03xi3  3.0 +0.3  9.230  ( 363.08)  707.95  9.224 10.628 -1.404
t14g45m06xi3  3.0 -0.6  8.330  ( 190.55)  288.40  8.323  8.815 -0.492
t14g45m03xi3  3.0 -0.3  8.630  ( 251.19)  398.11  8.624  9.347 -0.723
t14g45p00xi3  3.0  0.0  8.930  ( 309.03)  524.81  8.930  9.894 -0.964
t14g45p03xi3  3.0 +0.3  9.230  ( 371.54)  660.69  9.239 10.358 -1.119
t12g30m06xi3  3.0 -0.6  8.330  ( 245.47)  478.63  8.332  9.460 -1.128
t12g30m03xi3  3.0 -0.3  8.630  ( 302.00)  616.60  8.621 10.067 -1.446
t12g30p00xi3  3.0  0.0  8.930  ( 363.08)  758.58  8.914 10.597 -1.683
t12g30p03xi3  3.0 +0.3  9.230  ( 426.58)  912.01  9.245 11.039 -1.794
t12g35m06xi3  3.0 -0.6  8.330  ( 251.19)  446.68  8.336  9.252 -0.916
t12g35m03xi3  3.0 -0.3  8.630  ( 316.23)  575.44  8.620  9.825 -1.205
t12g35p00xi3  3.0  0.0  8.930  ( 380.19)  724.44  8.935 10.382 -1.447
t12g35p03xi3  3.0 +0.3  9.230  ( 446.68)  870.96  9.253 10.804 -1.551
t12g40m06xi3  3.0 -0.6  8.330  ( 257.04)  407.38  8.324  9.026 -0.702
t12g40m03xi3  3.0 -0.3  8.630  ( 323.59)  537.03  8.629  9.604 -0.975
t12g40p00xi3  3.0  0.0  8.930  ( 389.05)  676.08  8.935 10.127 -1.192
t12g40p03xi3  3.0 +0.3  9.230  ( 446.68)  812.83  9.233 10.526 -1.293
t12g45m06xi3  3.0 -0.6  8.330  ( 263.03)  380.19  8.339  8.867 -0.528
t12g45m03xi3  3.0 -0.3  8.630  ( 331.13)  501.19  8.644  9.398 -0.754
t12g45p00xi3  3.0  0.0  8.930  ( 398.11)  630.96  8.943  9.880 -0.937
t12g45p03xi3  3.0 +0.3  9.230  ( 457.09)  758.58  9.225 10.254 -1.029
t10g30m06xi3  3.0 -0.6  8.330  ( 346.74)  588.84  8.331  9.399 -1.068
t10g30m03xi3  3.0 -0.3  8.630  ( 416.87)  724.44  8.623  9.941 -1.318
t10g30p00xi3  3.0  0.0  8.930  ( 478.63)  870.96  8.942 10.418 -1.476
t10g30p03xi3  3.0 +0.3  9.230  ( 549.54) 1000.00  9.235 10.739 -1.504
t10g35m06xi3  3.0 -0.6  8.330  ( 346.74)  537.03  8.318  9.168 -0.850
t10g35m03xi3  3.0 -0.3  8.630  ( 416.87)  676.08  8.627  9.726 -1.099
t10g35p00xi3  3.0  0.0  8.930  ( 478.63)  812.83  8.925 10.168 -1.243
t10g35p03xi3  3.0 +0.3  9.230  ( 549.54)  954.99  9.243 10.524 -1.281
t10g40m06xi3  3.0 -0.6  8.330  ( 346.74)  501.19  8.339  9.008 -0.669
t10g40m03xi3  3.0 -0.3  8.630  ( 416.87)  630.96  8.639  9.514 -0.875
t10g40p00xi3  3.0  0.0  8.930  ( 478.63)  758.58  8.921  9.924 -1.003
t10g40p03xi3  3.0 +0.3  9.230  ( 549.54)  891.25  9.210 10.258 -1.048
t10g45m06xi3  3.0 -0.6  8.330  ( 338.84)  457.09  8.330  8.815 -0.485
t10g45m03xi3  3.0 -0.3  8.630  ( 416.87)  575.44  8.618  9.265 -0.647
t10g45p00xi3  3.0  0.0  8.930  ( 489.78)  707.95  8.917  9.684 -0.767
t10g45p03xi3  3.0 +0.3  9.230  ( 562.34)  851.14  9.222 10.039 -0.817
t09g30m06xi3  3.0 -0.6  8.330  ( 398.11)  630.96  8.340  9.324 -0.984
t09g30m03xi3  3.0 -0.3  8.630  ( 467.74)  758.58  8.619  9.798 -1.179
t09g30p00xi3  3.0  0.0  8.930  ( 537.03)  891.25  8.911 10.200 -1.289
t09g30p03xi3  3.0 +0.3  9.230  ( 602.56) 1023.29  9.216 10.511 -1.295
t09g35m06xi3  3.0 -0.6  8.330  ( 389.05)  575.44  8.323  9.102 -0.779
t09g35m03xi3  3.0 -0.3  8.630  ( 457.09)  707.95  8.618  9.589 -0.971
t09g35p00xi3  3.0  0.0  8.930  ( 537.03)  851.14  8.932 10.018 -1.086
t09g35p03xi3  3.0 +0.3  9.230  ( 602.56)  977.24  9.214 10.314 -1.100
t09g40m06xi3  3.0 -0.6  8.330  ( 380.19)  537.03  8.344  8.954 -0.610
t09g40m03xi3  3.0 -0.3  8.630  ( 457.09)  660.69  8.628  9.398 -0.770
t09g40p00xi3  3.0  0.0  8.930  ( 537.03)  794.33  8.921  9.792 -0.871
t09g40p03xi3  3.0 +0.3  9.230  ( 616.60)  933.25  9.220 10.118 -0.898
t09g45m06xi3  3.0 -0.6  8.330  ( 371.54)  489.78  8.340  8.778 -0.438
t09g45m03xi3  3.0 -0.3  8.630  ( 446.68)  616.60  8.642  9.220 -0.578
t09g45p00xi3  3.0  0.0  8.930  ( 537.03)  741.31  8.917  9.579 -0.662
t09g45p03xi3  3.0 +0.3  9.230  ( 616.60)  891.25  9.227  9.927 -0.700


==> anc/ncor7773_xi5.dat <==
t28g35m06xi5  5.0 -0.6  8.330  (   1.74)    7.94  8.332  8.995 -0.663
t28g35m03xi5  5.0 -0.3  8.630  (   3.47)   15.49  8.628  9.293 -0.665
t28g35p00xi5  5.0  0.0  8.930  (   6.76)   30.20  8.926  9.595 -0.669
t28g35p03xi5  5.0 +0.3  9.230  (  13.49)   58.88  9.233  9.915 -0.682
t28g40m06xi5  5.0 -0.6  8.330  (   8.32)   25.70  8.330  8.842 -0.512
t28g40m03xi5  5.0 -0.3  8.630  (  16.22)   50.12  8.635  9.163 -0.528
t28g40p00xi5  5.0  0.0  8.930  (  30.90)   93.33  8.932  9.493 -0.561
t28g40p03xi5  5.0 +0.3  9.230  (  57.54)  165.96  9.230  9.861 -0.631
t28g45m06xi5  5.0 -0.6  8.330  (  17.38)   38.90  8.325  8.707 -0.382
t28g45m03xi5  5.0 -0.3  8.630  (  33.11)   74.13  8.630  9.038 -0.408
t28g45p00xi5  5.0  0.0  8.930  (  60.26)  134.90  8.936  9.399 -0.463
t28g45p03xi5  5.0 +0.3  9.230  ( 104.71)  223.87  9.228  9.794 -0.566
t26g30m06xi5  5.0 -0.6  8.330  (   0.81)    7.08  8.331  9.263 -0.932
t26g30m03xi5  5.0 -0.3  8.630  (   1.62)   14.13  8.632  9.552 -0.920
t26g30p00xi5  5.0  0.0  8.930  (   3.24)   27.54  8.929  9.834 -0.905
t26g30p03xi5  5.0 +0.3  9.230  (   6.61)   53.70  9.233 10.128 -0.895
t26g35m06xi5  5.0 -0.6  8.330  (  11.22)   44.67  8.334  8.972 -0.638
t26g35m03xi5  5.0 -0.3  8.630  (  21.38)   83.18  8.626  9.291 -0.665
t26g35p00xi5  5.0  0.0  8.930  (  40.74)  151.36  8.926  9.657 -0.731
t26g35p03xi5  5.0 +0.3  9.230  (  74.13)  263.03  9.237 10.119 -0.882
t26g40m06xi5  5.0 -0.6  8.330  (  25.70)   67.61  8.334  8.818 -0.484
t26g40m03xi5  5.0 -0.3  8.630  (  46.77)  123.03  8.632  9.171 -0.539
t26g40p00xi5  5.0  0.0  8.930  (  83.18)  208.93  8.923  9.573 -0.650
t26g40p03xi5  5.0 +0.3  9.230  ( 134.90)  338.84  9.236 10.099 -0.863
t26g45m06xi5  5.0 -0.6  8.330  (  36.31)   70.79  8.334  8.675 -0.341
t26g45m03xi5  5.0 -0.3  8.630  (  64.57)  125.89  8.630  9.027 -0.397
t26g45p00xi5  5.0  0.0  8.930  ( 109.65)  213.80  8.936  9.442 -0.506
t26g45p03xi5  5.0 +0.3  9.230  ( 165.96)  331.13  9.237  9.923 -0.686
t24g30m06xi5  5.0 -0.6  8.330  (  10.47)   61.66  8.328  9.138 -0.810
t24g30m03xi5  5.0 -0.3  8.630  (  20.89)  114.82  8.625  9.474 -0.849
t24g30p00xi5  5.0  0.0  8.930  (  39.81)  208.93  8.936  9.896 -0.960
t24g30p03xi5  5.0 +0.3  9.230  (  74.13)  338.84  9.226 10.407 -1.181
t24g35m06xi5  5.0 -0.6  8.330  (  33.11)  104.71  8.335  8.941 -0.606
t24g35m03xi5  5.0 -0.3  8.630  (  60.26)  181.97  8.624  9.333 -0.709
t24g35p00xi5  5.0  0.0  8.930  ( 102.33)  302.00  8.927  9.839 -0.912
t24g35p03xi5  5.0 +0.3  9.230  ( 158.49)  457.09  9.228 10.450 -1.222
t24g40m06xi5  5.0 -0.6  8.330  (  47.86)  104.71  8.326  8.775 -0.449
t24g40m03xi5  5.0 -0.3  8.630  (  83.18)  181.97  8.626  9.179 -0.553
t24g40p00xi5  5.0  0.0  8.930  ( 131.83)  295.12  8.929  9.668 -0.739
t24g40p03xi5  5.0 +0.3  9.230  ( 194.98)  436.52  9.225 10.232 -1.007
t24g45m06xi5  5.0 -0.6  8.330  (  54.95)   97.72  8.331  8.658 -0.327
t24g45m03xi5  5.0 -0.3  8.630  (  93.33)  165.96  8.625  9.035 -0.410
t24g45p00xi5  5.0  0.0  8.930  ( 144.54)  269.15  8.934  9.496 -0.562
t24g45p03xi5  5.0 +0.3  9.230  ( 208.93)  398.11  9.236 10.017 -0.781
t22g30m06xi5  5.0 -0.6  8.330  (  38.90)  147.91  8.326  9.090 -0.764
t22g30m03xi5  5.0 -0.3  8.630  (  70.79)  257.04  8.632  9.575 -0.943
t22g30p00xi5  5.0  0.0  8.930  ( 117.49)  407.38  8.935 10.177 -1.242
t22g30p03xi5  5.0 +0.3  9.230  ( 177.83)  588.84  9.237 10.883 -1.646
t22g35m06xi5  5.0 -0.6  8.330  (  60.26)  151.36  8.326  8.916 -0.590
t22g35m03xi5  5.0 -0.3  8.630  ( 100.00)  257.04  8.632  9.402 -0.770
t22g35p00xi5  5.0  0.0  8.930  ( 154.88)  398.11  8.933  9.985 -1.052
t22g35p03xi5  5.0 +0.3  9.230  ( 218.78)  562.34  9.226 10.632 -1.406
t22g40m06xi5  5.0 -0.6  8.330  (  69.18)  141.25  8.337  8.795 -0.458
t22g40m03xi5  5.0 -0.3  8.630  ( 112.20)  234.42  8.635  9.242 -0.607
t22g40p00xi5  5.0  0.0  8.930  ( 165.96)  354.81  8.922  9.758 -0.836
t22g40p03xi5  5.0 +0.3  9.230  ( 234.42)  512.86  9.233 10.392 -1.159
t22g45m06xi5  5.0 -0.6  8.330  (  74.13)  125.89  8.335  8.674 -0.339
t22g45m03xi5  5.0 -0.3  8.630  ( 117.49)  208.93  8.637  9.090 -0.453
t22g45p00xi5  5.0  0.0  8.930  ( 173.78)  316.23  8.927  9.561 -0.634
t22g45p03xi5  5.0 +0.3  9.230  ( 239.88)  457.09  9.236 10.134 -0.898
t20g30m06xi5  5.0 -0.6  8.330  (  72.44)  213.80  8.335  9.111 -0.776
t20g30m03xi5  5.0 -0.3  8.630  ( 117.49)  346.74  8.636  9.684 -1.048
t20g30p00xi5  5.0  0.0  8.930  ( 173.78)  512.86  8.935 10.357 -1.422
t20g30p03xi5  5.0 +0.3  9.230  ( 239.88)  691.83  9.221 11.052 -1.831
t20g35m06xi5  5.0 -0.6  8.330  (  85.11)  194.98  8.325  8.945 -0.620
t20g35m03xi5  5.0 -0.3  8.630  ( 131.83)  316.23  8.629  9.486 -0.857
t20g35p00xi5  5.0  0.0  8.930  ( 190.55)  467.74  8.927 10.122 -1.195
t20g35p03xi5  5.0 +0.3  9.230  ( 257.04)  645.65  9.230 10.824 -1.594
t20g40m06xi5  5.0 -0.6  8.330  (  91.20)  177.83  8.335  8.818 -0.483
t20g40m03xi5  5.0 -0.3  8.630  ( 141.25)  281.84  8.627  9.294 -0.667
t20g40p00xi5  5.0  0.0  8.930  ( 199.53)  416.87  8.922  9.872 -0.950
t20g40p03xi5  5.0 +0.3  9.230  ( 269.15)  588.84  9.242 10.554 -1.312
t20g45m06xi5  5.0 -0.6  8.330  (  95.50)  158.49  8.334  8.688 -0.354
t20g45m03xi5  5.0 -0.3  8.630  ( 147.91)  251.19  8.628  9.122 -0.494
t20g45p00xi5  5.0  0.0  8.930  ( 208.93)  371.54  8.926  9.640 -0.714
t20g45p03xi5  5.0 +0.3  9.230  ( 275.42)  524.81  9.241 10.252 -1.011
t18g30m06xi5  5.0 -0.6  8.330  ( 102.33)  275.42  8.335  9.178 -0.843
t18g30m03xi5  5.0 -0.3  8.630  ( 154.88)  426.58  8.639  9.822 -1.183
t18g30p00xi5  5.0  0.0  8.930  ( 218.78)  602.56  8.934 10.535 -1.601
t18g30p03xi5  5.0 +0.3  9.230  ( 288.40)  794.33  9.232 11.250 -2.018
t18g35m06xi5  5.0 -0.6  8.330  ( 112.20)  251.19  8.335  9.007 -0.672
t18g35m03xi5  5.0 -0.3  8.630  ( 169.82)  389.05  8.638  9.602 -0.964
t18g35p00xi5  5.0  0.0  8.930  ( 234.42)  549.54  8.929 10.262 -1.333
t18g35p03xi5  5.0 +0.3  9.230  ( 302.00)  741.31  9.244 10.974 -1.730
t18g40m06xi5  5.0 -0.6  8.330  ( 120.23)  223.87  8.331  8.844 -0.513
t18g40m03xi5  5.0 -0.3  8.630  ( 177.83)  346.74  8.634  9.379 -0.745
t18g40p00xi5  5.0  0.0  8.930  ( 245.47)  489.78  8.921  9.969 -1.048
t18g40p03xi5  5.0 +0.3  9.230  ( 309.03)  660.69  9.224 10.614 -1.390
t18g45m06xi5  5.0 -0.6  8.330  ( 125.89)  199.53  8.329  8.703 -0.374
t18g45m03xi5  5.0 -0.3  8.630  ( 181.97)  309.03  8.634  9.181 -0.547
t18g45p00xi5  5.0  0.0  8.930  ( 251.19)  436.52  8.921  9.708 -0.787
t18g45p03xi5  5.0 +0.3  9.230  ( 323.59)  588.84  9.218 10.284 -1.066
t16g30m06xi5  5.0 -0.6  8.330  ( 141.25)  346.74  8.328  9.237 -0.909
t16g30m03xi5  5.0 -0.3  8.630  ( 204.17)  512.86  8.630  9.916 -1.286
t16g30p00xi5  5.0  0.0  8.930  ( 275.42)  707.95  8.941 10.653 -1.712
t16g30p03xi5  5.0 +0.3  9.230  ( 346.74)  891.25  9.222 11.256 -2.034
t16g35m06xi5  5.0 -0.6  8.330  ( 151.36)  316.23  8.332  9.055 -0.723
t16g35m03xi5  5.0 -0.3  8.630  ( 218.78)  467.74  8.632  9.676 -1.044
t16g35p00xi5  5.0  0.0  8.930  ( 288.40)  645.65  8.937 10.357 -1.420
t16g35p03xi5  5.0 +0.3  9.230  ( 354.81)  831.76  9.233 10.969 -1.736
t16g40m06xi5  5.0 -0.6  8.330  ( 158.49)  281.84  8.327  8.873 -0.546
t16g40m03xi5  5.0 -0.3  8.630  ( 223.87)  416.87  8.626  9.427 -0.801
t16g40p00xi5  5.0  0.0  8.930  ( 295.12)  575.44  8.922 10.040 -1.118
t16g40p03xi5  5.0 +0.3  9.230  ( 371.54)  758.58  9.232 10.658 -1.426
t16g45m06xi5  5.0 -0.6  8.330  ( 165.96)  257.04  8.336  8.739 -0.403
t16g45m03xi5  5.0 -0.3  8.630  ( 229.09)  380.19  8.639  9.241 -0.602
t16g45p00xi5  5.0  0.0  8.930  ( 302.00)  524.81  8.936  9.797 -0.861
t16g45p03xi5  5.0 +0.3  9.230  ( 380.19)  691.83  9.241 10.363 -1.122
t14g30m06xi5  5.0 -0.6  8.330  ( 199.53)  436.52  8.327  9.292 -0.965
t14g30m03xi5  5.0 -0.3  8.630  ( 269.15)  616.60  8.629  9.973 -1.344
t14g30p00xi5  5.0  0.0  8.930  ( 346.74)  812.83  8.932 10.648 -1.716
t14g30p03xi5  5.0 +0.3  9.230  ( 416.87) 1000.00  9.217 11.191 -1.974
t14g35m06xi5  5.0 -0.6  8.330  ( 208.93)  398.11  8.326  9.087 -0.761
t14g35m03xi5  5.0 -0.3  8.630  ( 281.84)  562.34  8.625  9.713 -1.088
t14g35p00xi5  5.0  0.0  8.930  ( 354.81)  758.58  8.943 10.396 -1.453
t14g35p03xi5  5.0 +0.3  9.230  ( 436.52)  933.25  9.217 10.910 -1.693
t14g40m06xi5  5.0 -0.6  8.330  ( 218.78)  363.08  8.329  8.908 -0.579
t14g40m03xi5  5.0 -0.3  8.630  ( 288.40)  512.86  8.626  9.477 -0.851
t14g40p00xi5  5.0  0.0  8.930  ( 371.54)  691.83  8.938 10.108 -1.170
t14g40p03xi5  5.0 +0.3  9.230  ( 446.68)  870.96  9.231 10.644 -1.413
t14g45m06xi5  5.0 -0.6  8.330  ( 223.87)  331.13  8.326  8.747 -0.421
t14g45m03xi5  5.0 -0.3  8.630  ( 302.00)  467.74  8.627  9.261 -0.634
t14g45p00xi5  5.0  0.0  8.930  ( 380.19)  630.96  8.937  9.838 -0.901
t14g45p03xi5  5.0 +0.3  9.230  ( 457.09)  794.33  9.220 10.333 -1.113
t12g30m06xi5  5.0 -0.6  8.330  ( 288.40)  562.34  8.325  9.302 -0.977
t12g30m03xi5  5.0 -0.3  8.630  ( 371.54)  758.58  8.636  9.976 -1.340
t12g30p00xi5  5.0  0.0  8.930  ( 457.09)  954.99  8.934 10.584 -1.650
t12g30p03xi5  5.0 +0.3  9.230  ( 537.03) 1148.15  9.232 11.081 -1.849
t12g35m06xi5  5.0 -0.6  8.330  ( 302.00)  524.81  8.330  9.113 -0.783
t12g35m03xi5  5.0 -0.3  8.630  ( 389.05)  707.95  8.637  9.747 -1.110
t12g35p00xi5  5.0  0.0  8.930  ( 478.63)  891.25  8.926 10.325 -1.399
t12g35p03xi5  5.0 +0.3  9.230  ( 562.34) 1096.48  9.247 10.854 -1.607
t12g40m06xi5  5.0 -0.6  8.330  ( 309.03)  478.63  8.320  8.913 -0.593
t12g40m03xi5  5.0 -0.3  8.630  ( 398.11)  645.65  8.624  9.492 -0.868
t12g40p00xi5  5.0  0.0  8.930  ( 478.63)  831.76  8.932 10.082 -1.150
t12g40p03xi5  5.0 +0.3  9.230  ( 575.44) 1023.29  9.239 10.586 -1.347
t12g45m06xi5  5.0 -0.6  8.330  ( 316.23)  446.68  8.334  8.778 -0.444
t12g45m03xi5  5.0 -0.3  8.630  ( 407.38)  602.56  8.641  9.310 -0.669
t12g45p00xi5  5.0  0.0  8.930  ( 489.78)  758.58  8.917  9.804 -0.887
t12g45p03xi5  5.0 +0.3  9.230  ( 575.44)  954.99  9.246 10.324 -1.078
t10g30m06xi5  5.0 -0.6  8.330  ( 436.52)  724.44  8.331  9.269 -0.938
t10g30m03xi5  5.0 -0.3  8.630  ( 524.81)  912.01  8.627  9.868 -1.241
t10g30p00xi5  5.0  0.0  8.930  ( 616.60) 1096.48  8.912 10.385 -1.473
t10g30p03xi5  5.0 +0.3  9.230  ( 707.95) 1288.25  9.221 10.826 -1.605
t10g35m06xi5  5.0 -0.6  8.330  ( 436.52)  660.69  8.325  9.067 -0.742
t10g35m03xi5  5.0 -0.3  8.630  ( 524.81)  851.14  8.638  9.670 -1.032
t10g35p00xi5  5.0  0.0  8.930  ( 616.60) 1047.13  8.947 10.214 -1.267
t10g35p03xi5  5.0 +0.3  9.230  ( 707.95) 1230.27  9.242 10.626 -1.384
t10g40m06xi5  5.0 -0.6  8.330  ( 426.58)  602.56  8.323  8.889 -0.566
t10g40m03xi5  5.0 -0.3  8.630  ( 524.81)  776.25  8.627  9.430 -0.803
t10g40p00xi5  5.0  0.0  8.930  ( 616.60)  954.99  8.920  9.928 -1.008
t10g40p03xi5  5.0 +0.3  9.230  ( 707.95) 1148.15  9.229 10.367 -1.138
t10g45m06xi5  5.0 -0.6  8.330  ( 416.87)  549.54  8.320  8.733 -0.413
t10g45m03xi5  5.0 -0.3  8.630  ( 512.86)  707.95  8.617  9.212 -0.595
t10g45p00xi5  5.0  0.0  8.930  ( 616.60)  891.25  8.930  9.711 -0.781
t10g45p03xi5  5.0 +0.3  9.230  ( 707.95) 1071.52  9.222 10.112 -0.890
t09g30m06xi5  5.0 -0.6  8.330  ( 501.19)  776.25  8.320  9.178 -0.858
t09g30m03xi5  5.0 -0.3  8.630  ( 602.56)  977.24  8.638  9.777 -1.139
t09g30p00xi5  5.0  0.0  8.930  ( 691.83) 1174.90  8.948 10.285 -1.337
t09g30p03xi5  5.0 +0.3  9.230  ( 794.33) 1348.96  9.233 10.650 -1.417
t09g35m06xi5  5.0 -0.6  8.330  ( 489.78)  724.44  8.342  9.039 -0.697
t09g35m03xi5  5.0 -0.3  8.630  ( 588.84)  912.01  8.648  9.592 -0.944
t09g35p00xi5  5.0  0.0  8.930  ( 691.83) 1096.48  8.940 10.061 -1.121
t09g35p03xi5  5.0 +0.3  9.230  ( 794.33) 1288.25  9.249 10.462 -1.213
t09g40m06xi5  5.0 -0.6  8.330  ( 478.63)  660.69  8.342  8.872 -0.530
t09g40m03xi5  5.0 -0.3  8.630  ( 575.44)  831.76  8.635  9.364 -0.729
t09g40p00xi5  5.0  0.0  8.930  ( 676.08) 1023.29  8.945  9.849 -0.904
t09g40p03xi5  5.0 +0.3  9.230  ( 776.25) 1202.26  9.229 10.225 -0.996
t09g45m06xi5  5.0 -0.6  8.330  ( 467.74)  588.84  8.320  8.690 -0.370
t09g45m03xi5  5.0 -0.3  8.630  ( 562.34)  758.58  8.630  9.165 -0.535
t09g45p00xi5  5.0  0.0  8.930  ( 676.08)  933.25  8.922  9.603 -0.681
t09g45p03xi5  5.0 +0.3  9.230  ( 776.25) 1122.02  9.221 10.000 -0.779


==> anc/readme_onlinedata.txt <==
================================================================================
Keywords: line: formation --- stars: abundances --- stars: atmospheres --- 
stars: early-type --- stars: rotation

Abstract:

The files in this directory constitute the online material (electronic table)
for the paper "Oxygen abundance determination of B-type stars 
with the O I 7771--5 A lines (Y. Takeda and S. Honda)"
Given are the results of equivalent widths and non-LTE abundance corrections 
for the O I line feature at 7773 A (merged triplet lines at 7771-5 A) 
computed on a large grid of models [Teff (K) = 28000, 26000, 24000, 22000, 20000,
18000, 16000, 14000, 12000, 10000, 9000, log g (cm s-2) = 3.0, 3.5, 4.0, 4.5, 
and [O/H] = -0.6, -0.3, 0.0, +0.3] for three microturbulent velocities
(1, 3, and 5 km/s).

File Summary:
--------------------------------------------------------------------------------
 FileName     Lrecl Records  Explanations
--------------------------------------------------------------------------------
readme_onlinedata.txt      This file
ncor7773_xi1.dat  69  172  EW and NLTE corr. of O I 7771-5 (1 km/s microturbulence)
ncor7773_xi3.dat  69  172  EW and NLTE corr. of O I 7771-5 (3 km/s microturbulence)
ncor7773_xi5.dat  69  172  EW and NLTE corr. of O I 7771-5 (5 km/s microturbulence)
--------------------------------------------------------------------------------


Description: "ncor7773_xi?.dat"
--------------------------------------------------------------------------
The data contained in each data file are:
code, xi, [O/H], Ainput, W(LTE), W(NLTE), A(NLTE), A(LTE), Delta

Code represents Teff(effective temperature), log g(surface gravity), 
[O/H] (oxygen abundance relative to the Sun), and xi (microturbulent velocity):

for example,
    t26g35p00xi1 --> Teff=26000K, log g=3.0, [O/H]= 0.0, xi=1km/s
    t18g45p03xi5 --> Teff=18000K, log g=4.5, [O/H]=+0.3, xi=5km/s
    t09g40m06xi3 --> Teff= 9000K, log g=4.0, [O/H]=-0.6, xi=3km/s

The theoretical equivalent widths (LTE as well as NLTE) for the total 
O I 7771-5 triplet (comprising 3 lines) were evaluated for four 
different input O abundances (Ainput = 8.93 + [O/H])
corresponding to [O/H] = -0.6, -0.3, 0.0, +0.3.
(8.93 is the solar oxygen abundance used in ATLAS9/WIDTH9 program,
which was taken from Anders & Grevesse (1989))

A(NLTE) and A(LTE) are the abundances inversely derived from "W(NLTE)" 
under the assumption of NLTE and LTE, respectively.

Though A(NLTE) should be equal to Ainput in the strict sense,
there are practically small discrepancy because of numerical problems. 

The Delta is the NLTE correction defined as delta = A(NLTE)-A(LTE).

Note that the results for the Teff/log g =28000K/3.0 model (i.e., t28g30)
could not be calculated because an it was missing in the original 
ATLAS9 model grid (i.e., stable log g=3 model does not exist at this Teff).
--------------------------------------------------------------------------



Byte-by-byte Description: "ncor7773_xi?.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label       Explanations
--------------------------------------------------------------------------------
   1- 12  A12    ---     code       model code
  13- 17  F5.1  km s-1   xi         microturbulence
  18- 22  F5.1    ---    [O/H]      oxygen abundance relative to the Sun
  23- 29  F7.3   ---     Ainput     input oxygen abundance (H=12)
  33- 39  F7.2  mA       W(LTE)     LTE equivalent width of O I 7771-5 triplet
  42- 48  F7.2  mA       W(NLTE)    NLTE equivalent width  of O I 7771-5 triplet
  49 -55  F7.3   ---     A(NLTE)    NLTE abundance
  56 -62  F7.3   ---     A(LTE)     LTE abundance
  63 -69  F7.3   ---     Delta      Non-LTE abundance correction
--------------------------------------------------------------------------------


